WIMP Dark Matter Search using a 3.1 Tonne-Year Exposure of the XENONnT Experiment

We report on a search for weakly interacting massive particle (WIMP) dark matter (DM) via elastic DM-xenon-nucleus interactions in the XENONnT experiment. We combine datasets from the first and second science campaigns resulting in a total exposure of 3.1 tonne-years. In a blind analysis of nuclear recoil events with energies above $3.8\,\mathrm{keV_{NR}}$, we find no significant excess above background. We set new upper limits on the spin-independent WIMP-nucleon scattering cross section for WIMP masses above $10\,\mathrm{GeV}/c^2$ with a minimum of $1.7\,\times\,10^{-47}\,\mathrm{cm^2}$ at $90\,\%$ confidence level for a WIMP mass of $30\,\mathrm{GeV}/c^2$. We achieve a best median sensitivity of $1.4\,\times\,10^{-47}\,\mathrm{cm^2}$ for a $41\,\mathrm{GeV}/c^2$ WIMP. Compared to the result from the first XENONnT science dataset, we improve our sensitivity by a factor of up to 1.8.

==> anc/xenonnt_2025_sd_neutron_wimp.csv <==
mass,sensitivity_-2,sensitivity_-1,sensitivity_0,sensitivity_1,sensitivity_2,upper_limit
10.0,1.0205349471774205e-41,2.0958669441181903e-41,4.668749999514441e-41,8.353585074393537e-41,1.314570713280589e-40,2.9638650631247017e-41
10.476157527896646,7.825440637766763e-42,1.605847900484911e-41,3.5436039473899525e-41,6.339910589148776e-41,9.82621821109935e-41,2.2535602377861647e-41
10.974987654930562,6.11285772934121e-42,1.253167963370325e-41,2.7432385046944917e-41,4.907770390146802e-41,7.512048107352754e-41,1.753276121577556e-41
11.497569953977358,4.860436208378642e-42,9.952428844820386e-42,2.1640491714563732e-41,3.8715102225699744e-41,5.866841114783858e-41,1.3942058864433916e-41
12.045035402587825,3.930452800129216e-42,8.037380836490357e-42,1.7380696592549228e-41,3.1093947253406013e-41,4.675508049160763e-41,1.1319415386008496e-41
12.618568830660204,3.229886098421105e-42,6.595024719217686e-42,1.4199565688391187e-41,2.5402401684545583e-41,3.797836924075946e-41,9.372741048461296e-42
13.219411484660286,2.694945700594965e-42,5.49395970308638e-42,1.1789682371124931e-41,2.1090232961446087e-41,3.140735353679768e-41,7.906418877684851e-42
13.84886371393873,2.2812449840643057e-42,4.642719219935468e-42,9.9393879284059e-42,1.7778693891132598e-41,2.6413041061076697e-41,6.787168702866612e-42
14.508287784959396,1.9574642368108027e-42,3.976747561852828e-42,8.500784410196098e-42,1.5203178942280322e-41,2.2563268327867877e-41,5.922678211849307e-42
15.19911082952934,1.701205009241458e-42,3.449872369444762e-42,7.369050273402375e-42,1.3176171619166123e-41,1.95562983306355e-41,5.2479941598486885e-42
15.922827933410924,1.4962400751937838e-42,3.028643672083716e-42,6.468871509666011e-42,1.1562947692523757e-41,1.7178168128877818e-41,4.7167114154763385e-42
16.68100537200059,1.3306646861265669e-42,2.68852591052481e-42,5.745414292697851e-42,1.0265416228570855e-41,1.5274855112597178e-41,4.295177032988337e-42
17.47528400007684,1.1956377128071415e-42,2.411303699427141e-42,5.158237422133664e-42,9.211226280335672e-42,1.3733837701636588e-41,3.958618747791871e-42
18.30738280295368,1.0845138666126797e-42,2.1832928136837978e-42,4.677133745576914e-42,8.34632758613523e-42,1.2471703823370189e-41,3.688520273690109e-42
19.179102616724887,9.92238444457767e-43,1.994092000849316e-42,4.279254004060574e-42,7.629826994290249e-42,1.1425711101566545e-41,3.470816122637074e-42
20.09233002565047,9.149205312747688e-43,1.8357025732626784e-42,3.947094587838076e-42,7.030391202816502e-42,1.0547968685913485e-41,3.2946331776192665e-42
21.049041445120206,8.49637739944615e-43,1.7021119092716566e-42,3.667581175245329e-42,6.52465951695061e-42,9.803385991011163e-42,3.151918490128723e-42
22.051307399030456,7.943835001564183e-43,1.589161840052179e-42,3.431827889178584e-42,6.096882744619814e-42,9.169880843326688e-42,3.0376958848936e-42
23.101297000831604,7.475949371670855e-43,1.4936118313811992e-42,3.232949381909073e-42,5.7348593300322905e-42,8.630568506611333e-42,2.9482437112745484e-42
24.201282647943824,7.080043450705931e-43,1.4128379035771947e-42,3.0653779565719333e-42,5.4287012644351525e-42,8.171674161296824e-42,2.880584439919906e-42
25.353644939701116,6.745787361122853e-43,1.3447058094191768e-42,2.924589743265596e-42,5.1703587052971296e-42,7.781913629591084e-42,2.8323332459250918e-42
26.560877829466865,6.4647277913855994e-43,1.2874724700789964e-42,2.8068923094432747e-42,4.953250265233439e-42,7.452007831958493e-42,2.8015796135230638e-42
27.825594022071243,6.229919396447674e-43,1.2397089139227985e-42,2.7092588594504807e-42,4.7719737356870526e-42,7.174300001618751e-42,2.786793789513205e-42
29.15053062825177,6.035634330259127e-43,1.200239663933957e-42,2.6291979526941798e-42,4.622078356757247e-42,6.942452245773154e-42,2.7867519600686323e-42
30.538555088334157,5.87713190708235e-43,1.1680947693253677e-42,2.564650433252359e-42,4.4998844096621444e-42,6.75120365934473e-42,2.8004755203218025e-42
31.99267137797385,5.750474740851148e-43,1.1424716005439297e-42,2.513907298968557e-42,4.4023393573911524e-42,6.596176391532569e-42,2.8271809054647548e-42
33.516026509388425,5.652380951463793e-43,1.1227042132902773e-42,2.4755437460814566e-42,4.326902323651376e-42,6.473719214000132e-42,2.8662372676228162e-42
35.11191734215131,5.580104451820304e-43,1.1082386001219897e-42,2.4483657495304358e-42,4.271450617796572e-42,6.380780514863247e-42,2.917129894397992e-42
36.78379771828634,5.531337154808408e-43,1.0986125336251199e-42,2.431366382192077e-42,4.234203455396838e-42,6.314804443710751e-42,2.979427730663124e-42
38.53528593710529,5.504128321607599e-43,1.0934389963529256e-42,2.4236897128364538e-42,4.213659114753209e-42,6.273645305378163e-42,3.052753727368088e-42
40.370172585965534,5.4968173258024735e-43,1.092392414047697e-42,2.424600606657315e-42,4.208542599705453e-42,6.255496351474228e-42,3.13675703134177e-42
42.29242874389499,5.5079769158351886e-43,1.0951970779366705e-42,2.4334591234448658e-42,4.217761515177485e-42,6.2588299283174e-42,3.2310862720634534e-42
44.306214575838816,5.53636468342486e-43,1.1016172723110346e-42,2.4496984960319297e-42,4.2403683533001307e-42,6.282346567276501e-42,3.3353634131539586e-42
46.4158883361278,5.58088093396973e-43,1.1114487249732616e-42,2.472805897199916e-42,4.275527771314956e-42,6.324931093022169e-42,3.449157831587089e-42
48.62601580065353,5.640531541330632e-43,1.124511077822756e-42,2.5023053829391135e-42,4.322487745231996e-42,6.385614210471657e-42,3.571960476586808e-42
50.9413801481638,5.714402807915964e-43,1.1406424326485619e-42,2.53774709024471e-42,4.380559702320552e-42,6.463544060411229e-42,3.703170026566229e-42
53.3669923120631,5.801942540045049e-43,1.1597428475646292e-42,2.5788674822162365e-42,4.4493240025111283e-42,6.558174338724711e-42,3.842533702571344e-42
55.90810182512222,5.9030559059084864e-43,1.1817887938588255e-42,2.625646353679041e-42,4.528699762008601e-42,6.669322414100611e-42,3.990360076537688e-42
58.570208180566674,6.0177268937510355e-43,1.2067720762695138e-42,2.6780976213514626e-42,4.618665833668838e-42,6.796895083197427e-42,4.147007718676253e-42
61.35907273413176,6.1459830946325425e-43,1.2346933014676519e-42,2.736251390773716e-42,4.7192340513275136e-42,6.940857105974255e-42,4.312845924256308e-42
64.28073117284322,6.287887503738939e-43,1.2655596535031668e-42,2.8001510301349177e-42,4.8304423385825906e-42,7.101219077178834e-42,4.488253441619133e-42
67.34150657750821,6.443530436879591e-43,1.2993826805088676e-42,2.8698502608348858e-42,4.952347893150744e-42,7.278025540144139e-42,4.673616990565412e-42
70.54802310718645,6.613021422976149e-43,1.3361760562728006e-42,2.9454102179386255e-42,5.085020332522238e-42,7.471343128589378e-42,4.869329549836802e-42
73.90722033525779,6.796480949372135e-43,1.375953285526385e-42,3.0268964385474784e-42,5.228534700891425e-42,7.681248550689987e-42,5.075788392213259e-42
77.4263682681127,6.994031951797141e-43,1.4187253268725297e-42,3.1143757406981174e-42,5.382964250854087e-42,7.907816256402297e-42,5.2933928457819897e-42
81.11308307896871,7.205790955420363e-43,1.464498112409183e-42,3.2079129599233704e-42,5.548372926704269e-42,8.151105655058886e-42,5.522541760245114e-42
84.97534359086447,7.431858788280651e-43,1.5132699484822458e-42,3.307567515239623e-42,5.724807489879823e-42,8.411147776719738e-42,5.763630657780529e-42
89.02150854450387,7.672310804004626e-43,1.56502878779233e-42,3.413389781244062e-42,5.912289241656507e-42,8.687931298545398e-42,6.017048549009616e-42
93.260334688322,7.927186567632998e-43,1.6197493694272725e-42,3.5254172483658395e-42,6.110805314005302e-42,8.981387887431977e-42,6.283174396111557e-42
97.70099572992255,8.196478976996614e-43,1.6773902304082866e-42,3.6436704592495394e-42,6.32029951695363e-42,9.291376842970848e-42,6.562373207108958e-42
102.35310218990269,8.480140524843675e-43,1.7378952303295918e-42,3.768155675151253e-42,6.540677510121698e-42,9.617692869370198e-42,6.854998623871362e-42
107.22672220103232,8.778477769285194e-43,1.801296769627563e-42,3.899019980201623e-42,6.772135617278676e-42,9.960596100106092e-42,7.161547812237784e-42
112.33240329780276,9.092214255405398e-43,1.867732874946987e-42,4.036575800272503e-42,7.015213605829588e-42,1.032089754650844e-41,7.482693528143909e-42
117.6811952434999,9.422130969893825e-43,1.93735337822424e-42,4.181159565204546e-42,7.270495076080333e-42,1.0699475916090784e-41,7.819148398966299e-42
123.2846739442066,9.769051191650564e-43,2.0103158106953058e-42,4.333125822377891e-42,7.538594653815187e-42,1.1097256795884624e-41,8.171659942991008e-42
129.1549665014884,1.0133842547586946e-42,2.086785782608881e-42,4.492848116665127e-42,7.82015951033556e-42,1.1515214931078872e-41,8.541012244999287e-42
135.30477745798075,1.0517419155729004e-42,2.166937380229076e-42,4.660719908228657e-42,8.115870949025305e-42,1.1954376600560688e-41,8.928027708633552e-42
141.74741629268047,1.092074385709736e-42,2.2509535807324317e-42,4.8371555289023234e-42,8.426446060096977e-42,1.2415822091311499e-41,9.333568888761746e-42
148.49682622544648,1.1344830537662806e-42,2.339026685607457e-42,5.0225911778245456e-42,8.752639445091413e-42,1.2900688273446271e-41,9.758540407156352e-42
155.56761439304722,1.1790746541441877e-42,2.4313587731694137e-42,5.217485956914424e-42,9.095245012611763e-42,1.3410171277478418e-41,1.0203890954922504e-41
162.97508346206433,1.2259615175537709e-42,2.528162170801742e-42,5.422322946679552e-42,9.455097846663063e-42,1.3945529275157099e-41,1.0670615385224836e-41
170.7352647470692,1.2752618307634e-42,2.629659947536421e-42,5.637610322740301e-42,9.833076148828456e-42,1.4508085364950608e-41,1.1159756899979149e-41
178.8649529057435,1.3270999056101175e-42,2.7360864275792968e-42,5.86388251331972e-42,1.0230103255360891e-41,1.509923056293161e-41,1.1672409334287488e-41
187.3817422860385,1.3816064572501744e-42,2.847687725380413e-42,6.101701397812302e-42,1.0647149730091044e-41,1.5720426899472475e-41,1.220971954252545e-41
196.30406500402725,1.438918891583331e-42,2.9647223028394876e-42,6.351657546375307e-42,1.1085235533837172e-41,1.6373210621753324e-41,1.2772889890102543e-41
205.65123083486515,1.4991816017370194e-42,3.087461549220752e-42,6.614371500302892e-42,1.1545432270775015e-41,1.7059195501622135e-41,1.3363180855043043e-41
215.44346900318843,1.5625462734422066e-42,3.216190384337132e-42,6.890495092739029e-42,1.2028865511949538e-41,1.7780076247860264e-41,1.3981913743652186e-41
225.7019719633921,1.629172199072994e-42,3.3512078855382694e-42,7.1807128090581e-42,1.2536717195821982e-41,1.8537632021329252e-41,1.4630473524669154e-41
236.4489412645407,1.6992266000552785e-42,3.4928279390125645e-42,7.485743185979925e-42,1.3070228105398856e-41,1.93337300508589e-41,1.5310311786417032e-41
247.70763559917117,1.7728849572779472e-42,3.641379915881774e-42,7.806340248218126e-42,1.3630700421120322e-41,2.0170329347041662e-41,1.602294982158875e-41
259.5024211399737,1.8503313490594618e-42,3.7972093735292497e-42,8.143294981140989e-42,1.4219500348275948e-41,2.104948451036153e-41,1.6769981844446638e-41
271.858824273294,1.931758796135637e-42,3.960678782557864e-42,8.497436837593139e-42,1.4838060817246743e-41,2.1973349629223504e-41,1.7553078345304118e-41
284.8035868435802,2.0173696130397498e-42,4.132168279730914e-42,8.869635276656029e-42,1.5487884254383786e-41,2.2944182262587695e-41,1.8373989587319874e-41
298.364724028334,2.1073757651434672e-42,4.312076447184788e-42,9.260801331722548e-42,1.6170545420769674e-41,2.3964347500888036e-41,1.9234549250719966e-41
312.5715849688235,2.2019992305140438e-42,4.500821118145321e-42,9.671889204824006e-42,1.6887694315514842e-41,2.5036322097876444e-41,2.013667822970725e-41
327.4549162877732,2.301472365625265e-42,4.698840209306053e-42,1.0103897883683583e-41,1.7641059139582784e-41,2.6162698664863556e-41,2.1082388587422778e-41
343.0469286314919,2.4060382738275653e-42,4.906592579945373e-42,1.05578727774464e-41,1.8432449315418287e-41,2.7346189917576987e-41,2.207378767443353e-41
359.38136638046257,2.51595117534626e-42,5.124558917775257e-42,1.1034907366509747e-41,1.926375855689948e-41,2.8589632964532646e-41,2.311308241634624e-41
376.4935806792472,2.6314767774265762e-42,5.353242651410078e-42,1.1536144861264758e-41,2.0136967983278676e-41,2.9895993624349656e-41,2.420258377623601e-41
394.4206059437656,2.7528926430870105e-42,5.5931708892404294e-42,1.2062779863957088e-41,2.1054149269897468e-41,3.1268370757925993e-41,2.5344711397687784e-41
413.20124001153386,2.88048855677311e-42,5.844895384377313e-42,1.2616060027186872e-41,2.201746782749769e-41,3.271000059973387e-41,2.65419984343444e-41
432.87612810830615,3.0145668850257755e-42,6.108993525194812e-42,1.3197287701856724e-41,2.3029186000903245e-41,3.4224261070732856e-41,2.779709657194738e-41
453.4878508128582,3.155442930089768e-42,6.386069350868771e-42,1.3807821566632614e-41,2.409166627676877e-41,3.5814676053584807e-41,2.911278124892625e-41
475.0810162102798,3.303445274188365e-42,6.676754591140344e-42,1.4449078230165914e-41,2.520737448890826e-41,3.7484919608838046e-41,3.0491957081678615e-41
497.7023564332114,3.4589161119821015e-42,6.981709729375073e-42,1.5122533796497702e-41,2.637888300846909e-41,3.9238820108728926e-41,3.19376635007539e-41
521.4008287999684,3.6222115685112923e-42,7.301625087799549e-42,1.5829725383162123e-41,2.7608873904902045e-41,4.1080364263042117e-41,3.3453080604182357e-41
546.2277217684342,3.7937019996910304e-42,7.637221933601279e-42,1.6572252580599574e-41,2.8900142062293417e-41,4.301370100918025e-41,3.504153523427594e-41
572.236765935022,3.973772272196495e-42,7.989253604369233e-42,1.735177884050145e-41,3.0255598234136816e-41,4.5043145236271104e-41,3.6706507284215527e-41
599.4842503189408,4.162822019324819e-42,8.358506651116533e-42,1.8170032779713548e-41,3.167827201812142e-41,4.71731813105608e-41,3.8451636240805716e-41
628.029144183426,4.3612658691696865e-42,8.745801996891692e-42,1.9028809385267407e-41,3.317131473085291e-41,4.940846636686056e-41,4.0280727969742834e-41
657.9332246575682,4.5695336411872594e-42,9.151996108712992e-42,1.9929971105049215e-41,3.4738002160780886e-41,5.17538333280975e-41,4.2197761749754377e-41
689.2612104349695,4.7880705069630746e-42,9.577982180294235e-42,2.0875448807484158e-41,3.6381737175852333e-41,5.421429361228404e-41,4.4206897561952446e-41
722.0809018385471,5.0173371107233036e-42,1.0024691322717497e-41,2.1867242592497248e-41,3.8106052160569305e-41,5.679503948343042e-41,4.63124836406457e-41
756.463327554629,5.2578096448599634e-42,1.0493093759910863e-41,2.2907422434840936e-41,3.9914611255302357e-41,5.950144600003814e-41,4.851906429186598e-41
792.4828983539177,5.509979875468894e-42,1.0984200025443444e-41,2.3998128639727185e-41,4.181121236875479e-41,6.233907251191291e-41,5.083138798572724e-41
830.2175681319752,5.774355112622898e-42,1.1499062156801415e-41,2.5141572089499297e-41,4.3799788932510516e-41,6.531366365308939e-41,5.325441572862251e-41
869.7490026177834,6.051458119839263e-42,1.2038774882939984e-41,2.6340034258918813e-41,4.5884411364595714e-41,6.843114977569287e-41,5.579332972117411e-41
911.1627561154896,6.341826956930683e-42,1.2604476800510518e-41,2.759586697545656e-41,4.80692882069332e-41,7.169764676666472e-41,5.845354230764209e-41
954.5484566618348,6.646014750180049e-42,1.3197351533760118e-41,2.8911491899839055e-41,5.035876689953691e-41,7.511945518631552e-41,6.124070522235176e-41
1000.0,6.964589383528845e-42,1.3818628872666892e-41,3.0289399700955194e-41,5.275733415218747e-41,7.870305866486398e-41,6.416071913844915e-41
2000.0,1.3992501266203768e-41,2.7425801737908315e-41,6.061652185280578e-41,1.0553543224000672e-40,1.5760694248773276e-40,1.2844045573901662e-40
5000.0,3.519162765885851e-41,6.787188257739873e-41,1.516660606822516e-40,2.639072173523936e-40,3.946820304629665e-40,3.21494894241552e-40
10000.0,7.070321988269837e-41,1.3470517316144368e-40,3.035210064392524e-40,5.279183018269923e-40,7.903711638578298e-40,6.4358615814526615e-40


==> anc/xenonnt_2025_sd_proton_wimp.csv <==
mass,sensitivity_-2,sensitivity_-1,sensitivity_0,sensitivity_1,sensitivity_2,upper_limit
10.0,3.4586263957896997e-40,6.839215117270198e-40,1.537746432331638e-39,2.7463773995529167e-39,4.2443055973213834e-39,9.850657773635152e-40
10.476157527896646,2.620416367263147e-40,5.212561332459141e-40,1.1626708680454679e-39,2.071241574785077e-39,3.1942072328547465e-39,7.478024341785255e-40
10.974987654930562,2.0259816460680846e-40,4.0467217319414295e-40,8.964551599991139e-40,1.5936200715407718e-39,2.4525812839475387e-39,5.8051532377627645e-40
11.497569953977358,1.596835732891482e-40,3.197508157105572e-40,7.042304366832419e-40,1.2497367930706564e-39,1.9194805306237897e-39,4.603610606642507e-40
12.045035402587825,1.2817563912343343e-40,2.5693604952345893e-40,5.631578889660336e-40,9.979948045251578e-40,1.5298191594343558e-39,3.725584904971279e-40
12.618568830660204,1.0467241285117638e-40,2.0979367558337963e-40,4.5802526661198335e-40,8.107933822150873e-40,1.2404768526948342e-39,3.0736488337423093e-40
13.219411484660286,8.687632767122634e-41,1.7392524170537046e-40,3.785361011764042e-40,6.695153390124532e-40,1.0224110168914142e-39,2.582443558312033e-40
13.84886371393873,7.32106277001632e-41,1.4627988819024414e-40,3.176131679139726e-40,5.6140402199126e-40,8.557497188781289e-40,2.2073802230231692e-40
14.508287784959396,6.257649640518879e-41,1.2471173190747282e-40,2.7031972840624607e-40,4.7758578392178545e-40,7.266888566638898e-40,1.9175472911177287e-40
15.19911082952934,5.419681632942369e-41,1.076910456649941e-40,2.3316306472724283e-40,4.117981354407381e-40,6.254993013769269e-40,1.6911828142359587e-40
15.922827933410924,4.751412184123483e-41,9.411316444727679e-41,2.0363820457176702e-40,3.5955944840483144e-40,5.452276252505133e-40,1.5127371636097387e-40
16.68100537200059,4.212297331601198e-41,8.317035664395972e-41,1.799247785209142e-40,3.176190998828164e-40,4.808367716141773e-40,1.370937802934105e-40
17.47528400007684,3.772451737984547e-41,7.426480798602275e-41,1.606828881325471e-40,2.835883084359929e-40,4.2862982997090196e-40,1.2574950759666114e-40
18.30738280295368,3.40955506258996e-41,6.694879715807372e-41,1.4491386454524295e-40,2.5568901538422796e-40,3.858585361842628e-40,1.1662240927536846e-40
19.179102616724887,3.1067195336364876e-41,6.08830805002262e-41,1.3186411545782232e-40,2.325809218021926e-40,3.5045393117617734e-40,1.0924405434240875e-40
20.09233002565047,2.8510035059803483e-41,5.580762321411106e-41,1.209579612266502e-40,2.132409711223051e-40,3.208388963099252e-40,1.0325394441234263e-40
21.049041445120206,2.63285219339127e-41,5.152710045581818e-41,1.1176577960692667e-40,1.969084723132384e-40,2.9584156866934868e-40,9.838431053737632e-41
22.051307399030456,2.4460770581054837e-41,4.79053534706745e-41,1.0399344358055046e-40,1.8306938746213533e-40,2.7466865350672927e-40,9.44635984439328e-41
23.101297000831604,2.2858891870132408e-41,4.4836209219700316e-41,9.74126704123571e-41,1.7132537336167634e-40,2.5670551068653204e-40,9.13623413424047e-41
24.201282647943824,2.1483649117579842e-41,4.2233837576354216e-41,9.18389666768969e-41,1.6135385157405287e-40,2.414548586298833e-40,8.897719400783788e-41
25.353644939701116,2.0302766577402544e-41,4.0028503193573736e-41,8.712248341526571e-41,1.5289234292376787e-40,2.285124371317282e-40,8.722552524171649e-41
26.560877829466865,1.9289596408577883e-41,3.8163274351865004e-41,8.314093236650714e-41,1.457263015499676e-40,2.175481248345561e-40,8.604121541891933e-41
27.825594022071243,1.842206305495296e-41,3.6591457503552974e-41,7.979406477222805e-41,1.3967961075475103e-40,2.0829120258586566e-40,8.53713577770894e-41
29.15053062825177,1.7681823322005044e-41,3.5274585128600504e-41,7.699934127832156e-41,1.3460711425334255e-40,2.0051878488854588e-40,8.517363896829969e-41
30.538555088334157,1.705359492992162e-41,3.4180827640695567e-41,7.46885144296076e-41,1.3038871170544379e-40,1.940466846136149e-40,8.54142302039769e-41
31.99267137797385,1.65246172341172e-41,3.328373184287569e-41,7.280491370759395e-41,1.269246621287249e-40,1.887221555183465e-40,8.606606114339555e-41
33.516026509388425,1.6084216057510428e-41,3.25612119612316e-41,7.130127376046092e-41,1.2413182403571476e-40,1.844180902866371e-40,8.710737877587223e-41
35.11191734215131,1.5723450850158666e-41,3.199473681797368e-41,7.013798424196096e-41,1.2194062482197595e-40,1.8102835122750282e-40,8.85205159664854e-41
36.78379771828634,1.543482717849731e-41,3.156866984611503e-41,6.928166797604324e-41,1.2029259978071707e-40,1.7846398539390655e-40,9.029081126038299e-41
38.53528593710529,1.5212061215861882e-41,3.126972855661933e-41,6.870401549769651e-41,1.1913837726713046e-40,1.7665013220691459e-40,9.240563456181983e-41
40.370172585965534,1.5049885730803616e-41,3.1086537587483604e-41,6.838082020573395e-41,1.1843601400395502e-40,1.75523474417951e-40,9.485348359256658e-41
42.29242874389499,1.4943889253378162e-41,3.1009255209050194e-41,6.82911707287845e-41,1.1814960552211494e-40,1.7503011587892484e-40,9.762312446503966e-41
44.306214575838816,1.4890381794434875e-41,3.102925758379228e-41,6.841676662918385e-41,1.182481128997555e-40,1.7512379466984e-40,1.007027569384454e-40
46.4158883361278,1.4886281813785038e-41,3.1138868517312163e-41,6.874133097399884e-41,1.1870435951213547e-40,1.7576435955064762e-40,1.040791914612084e-40
48.62601580065353,1.492902016683227e-41,3.1331125139582e-41,6.925009912683444e-41,1.1949416133887306e-40,1.7691645287131295e-40,1.077370313154721e-40
50.9413801481638,1.5016461863461034e-41,3.15996242138283e-41,6.992947921413306e-41,1.205957150963879e-40,1.7854855389994403e-40,1.1165821436761124e-40
53.3669923120631,1.5146997406459668e-41,3.1940324847155516e-41,7.077090235760768e-41,1.2199474896243288e-40,1.806395352314112e-40,1.1583514225218486e-40
55.90810182512222,1.5319539022998326e-41,3.2352124572153735e-41,7.177207331206374e-41,1.2368611243150735e-40,1.8318061134358443e-40,1.2027698538944151e-40
58.570208180566674,1.55332760923136e-41,3.2834417793799443e-41,7.293175321067349e-41,1.2566652056282176e-40,1.861658042284683e-40,1.2499436432788627e-40
61.35907273413176,1.5787619456434231e-41,3.3386880295831394e-41,7.424928925977527e-41,1.2793382923146523e-40,1.895909096551276e-40,1.2999815518893047e-40
64.28073117284322,1.6082163275894288e-41,3.4009428671450426e-41,7.572451772381317e-41,1.3048682775316511e-40,1.9345314102657806e-40,1.3529942940335834e-40
67.34150657750821,1.6416649246225048e-41,3.4702181619803203e-41,7.735767034547364e-41,1.3332503947334218e-40,1.977507865707246e-40,1.409093849270052e-40
70.54802310718645,1.6790932352456115e-41,3.546542237502972e-41,7.914928251806232e-41,1.3644852661205823e-40,2.0248287348207133e-40,1.468392681283274e-40
73.90722033525779,1.7204947455568968e-41,3.629956161655289e-41,8.110010172618528e-41,1.39857696143713e-40,2.0764883354470823e-40,1.5310028555743646e-40
77.4263682681127,1.7658676106423004e-41,3.720510028123533e-41,8.321099495016813e-41,1.4355310393021898e-40,2.1324816560023813e-40,1.5970350483667469e-40
81.11308307896871,1.8152113074202188e-41,3.8182591763136006e-41,8.548285389657901e-41,1.4753525473867502e-40,2.192800910132568e-40,1.6665974395904512e-40
84.97534359086447,1.86852321621994e-41,3.9232603047693405e-41,8.791649707910917e-41,1.518043961755503e-40,2.257431990621356e-40,1.7397944834566942e-40
89.02150854450387,1.925795096756617e-41,4.0355674386692364e-41,9.05125679365742e-41,1.5636030497413812e-40,2.326350799722114e-40,1.8167255509931187e-40
93.260334688322,1.9870094326703208e-41,4.1552277180641865e-41,9.327142834366623e-41,1.6120206449318559e-40,2.3995194413490914e-40,1.8974834400094557e-40
97.70099572992255,2.052135627706377e-41,4.2822769798146325e-41,9.619304704994823e-41,1.6632783273374495e-40,2.476882269387456e-40,1.9821527493216863e-40
102.35310218990269,2.1211315580727106e-41,4.41674267767894e-41,9.927707213215515e-41,1.7173497855210846e-40,2.558368121328636e-40,2.0708107492840917e-40
107.22672220103232,2.1940658340829375e-41,4.5588119873695275e-41,1.0252704172077944e-40,1.7742848203743555e-40,2.6440309720118422e-40,2.1635866049252304e-40
112.33240329780276,2.2711365956553402e-41,4.708856284732875e-41,1.059510084991606e-40,1.8342219293133115e-40,2.7340712238509533e-40,2.260673573803422e-40
117.6811952434999,2.3525593202392043e-41,4.867276681510808e-41,1.0955767539854664e-40,1.8973112035954877e-40,2.828706679728946e-40,2.362276896080698e-40
123.2846739442066,2.4385620661931786e-41,5.034497752919893e-41,1.1335623462791291e-40,1.963711051707494e-40,2.928166973480629e-40,2.468611734844208e-40
129.1549665014884,2.5293860733223773e-41,5.210968648446953e-41,1.1735639119677826e-40,2.033588599789162e-40,3.032694149782734e-40,2.5799036597555743e-40
135.30477745798075,2.6252863878246176e-41,5.397164251629584e-41,1.2156838747406506e-40,2.1071201095108926e-40,3.1425432701872296e-40,2.696389154304862e-40
141.74741629268047,2.726532511392492e-41,5.593586388849867e-41,1.2600302879581287e-40,2.1844914136543124e-40,3.257983045930044e-40,2.818316147813546e-40
148.49682622544648,2.8334090740734553e-41,5.800765086977598e-41,1.30671710131608e-40,2.265898369601588e-40,3.3792964981155274e-40,2.9459445733863054e-40
155.56761439304722,2.946216530333092e-41,6.019259879477293e-41,1.3558644381655115e-40,2.35154733089313e-40,3.506781645841184e-40,3.079546953071034e-40
162.97508346206433,3.0652718775834886e-41,6.249661160341921e-41,1.4075988835183932e-40,2.441655636952089e-40,3.640752222779343e-40,3.219409011543304e-40
170.7352647470692,3.1909093962357274e-41,6.492591584915635e-41,1.462053782728379e-40,2.5364521210122947e-40,3.781538422677835e-40,3.365830319697369e-40
178.8649529057435,3.3234814101069097e-41,6.748707516349433e-41,1.519369550785538e-40,2.6361776362072932e-40,3.9294876741771956e-40,3.519124969588575e-40
187.3817422860385,3.4633590657603253e-41,7.01870051605518e-41,1.5796939921118555e-40,2.7410855996969513e-40,4.0849654452673376e-40,3.6796222822448694e-40
196.30406500402725,3.610933129075774e-41,7.303298876113355e-41,1.6431826306800503e-40,2.851442554609164e-40,4.24835607762081e-40,3.847667549933786e-40
205.65123083486515,3.7666147970408814e-41,7.603269191129445e-41,1.7099990502111695e-40,2.967528749469051e-40,4.4200636509378894e-40,4.023622814547625e-40
215.44346900318843,3.9308365224126925e-41,7.919417966523312e-41,1.780315244128565e-40,3.0896387346674407e-40,4.600512877331897e-40,4.207867683849869e-40
225.7019719633921,4.1040528485346437e-41,8.252593259679247e-41,1.854311974861809e-40,3.218081975390013e-40,4.790150025654236e-40,4.400800187406757e-40
236.4489412645407,4.2867412511856396e-41,8.603686349767223e-41,1.932179141999556e-40,3.353183480278989e-40,4.989443875517448e-40,4.6028376741157566e-40
247.70763559917117,4.4794029839083575e-41,8.973633431369541e-41,2.0141161586870755e-40,3.4952844449411238e-40,5.198886700618529e-40,4.814417753331216e-40
259.5024211399737,4.682563922788715e-41,9.363417326329323e-41,2.100332335552205e-40,3.6447429092401716e-40,5.4189952807904035e-40,5.035999281684321e-40
271.858824273294,4.896775406153806e-41,9.774069207425843e-41,2.1910472713187964e-40,3.8019344271148e-40,5.650311942014552e-40,5.2680633977914065e-40
284.8035868435802,5.122615064112742e-41,1.020667032664035e-40,2.2864912491336844e-40,3.967252747459619e-40,5.893405623416503e-40,5.511114607149122e-40
298.364724028334,5.360687632282767e-41,1.0662353739842331e-40,2.3869056374867223e-40,4.141110504373204e-40,6.148872970033348e-40,5.765681919622856e-40
312.5715849688235,5.611625743427003e-41,1.1142306018737254e-40,2.492543294447371e-40,4.323939914836817e-40,6.417339449883438e-40,6.032320042047033e-40
327.4549162877732,5.876090690074632e-41,1.1647768939864691e-40,2.6036689737710155e-40,4.516193481616838e-40,6.699460493598217e-40,6.3116106285773476e-40
343.0469286314919,6.154773150501701e-41,1.2180041139283918e-40,2.720559731246633e-40,4.718344698901471e-40,6.995922654560159e-40,6.604163591551401e-40
359.38136638046257,6.448393869724895e-41,1.27404797204193e-40,2.843505329462244e-40,4.9308887578765806e-40,7.307444787179792e-40,6.910618475754451e-40
376.4935806792472,6.75770428639909e-41,1.3330501801224036e-40,2.9728086389584558e-40,5.154343249116043e-40,7.634779240577098e-40,7.231645899108747e-40
394.4206059437656,7.083487095711588e-41,1.3951585985523967e-40,3.108786033515875e-40,5.389248858316736e-40,7.978713064556125e-40,7.56794906295855e-40
413.20124001153386,7.42655673755119e-41,1.460527374197289e-40,3.251767777092067e-40,5.636170051537588e-40,8.340069224356091e-40,7.92026533526206e-40
432.87612810830615,7.787759798370168e-41,1.5293170672585827e-40,3.402098399671686e-40,5.895695745705348e-40,8.719707820213721e-40,8.289367910157369e-40
453.4878508128582,8.167975314295663e-41,1.601694765130159e-40,3.560137059035703e-40,6.168439959749307e-40,9.11852730731469e-40,8.676067547535164e-40
475.0810162102798,8.568114962151288e-41,1.6778341811423974e-40,3.726257885179812e-40,6.455042441274385e-40,9.53746571119913e-40,9.081214396409894e-40
497.7023564332114,8.989123124159487e-41,1.7579157359179225e-40,3.900850303826955e-40,6.756169263245868e-40,9.977501833171908e-40,9.505699906068304e-40
521.4008287999684,9.43197681118141e-41,1.8421266188942216e-40,4.084319335179975e-40,7.0725133846667195e-40,1.0439656439689179e-39,9.950458829146572e-40
546.2277217684342,9.897685428464523e-41,1.930660827398597e-40,4.2770858637503565e-40,7.404795168745581e-40,1.0924993429114334e-39,1.0416471320987592e-39
572.236765935022,1.038729036697796e-40,2.023719180489494e-40,4.479586874782298e-40,7.753762851534364e-40,1.1434620968605544e-39,1.0904765139824828e-39
599.4842503189408,1.0901864402553706e-40,2.121509304604362e-40,4.692275652461646e-40,8.120192953490718e-40,1.1969692593241232e-39,1.1416417952550876e-39
628.029144183426,1.144251088422917e-40,2.2242455878827798e-40,4.915621934761733e-40,8.504890625870582e-40,1.2531408258806662e-39,1.1952559751044988e-39
657.9332246575682,1.2010362692416156e-40,2.3321490998639382e-40,5.150112019441837e-40,8.908689923313765e-40,1.3121015338954532e-39,1.2514375384264934e-39
689.2612104349695,1.2606580946797559e-40,2.4454474730930423e-40,5.396248815366597e-40,9.332453993410383e-40,1.3739809556701532e-39,1.3103107211543751e-39
722.0809018385471,1.323235344322819e-40,2.5643747430112037e-40,5.654551832967688e-40,9.777075173474089e-40,1.4389135839463451e-39,1.3720057882777372e-39
756.463327554629,1.388889279837956e-40,2.689171142355769e-40,5.925557107331572e-40,1.0243474984178448e-39,1.5070389086038615e-39,1.4366593251455789e-39
792.4828983539177,1.4577434280438403e-40,2.8200828461588103e-40,6.209817047049608e-40,1.0732604009144456e-39,1.5785014833135192e-39,1.5044145426755194e-39
830.2175681319752,1.5299233303890442e-40,2.957361663307594e-40,6.507900201643446e-40,1.124544164900832e-39,1.6534509808211727e-39,1.5754215971191136e-39
869.7490026177834,1.6055562566279026e-40,3.1012646705266648e-40,6.820390940055038e-40,1.1782995737950066e-39,1.732042235455664e-39,1.6498379250625263e-39
911.1627561154896,1.684770880488746e-40,3.252053784552625e-40,7.1478890323901285e-40,1.2346302010145328e-39,1.8144352713681034e-39,1.727828594373304e-39
954.5484566618348,1.7676969151525693e-40,3.4099952682168748e-40,7.491009126822468e-40,1.2936423403091543e-39,1.9007953149243772e-39,1.8095666718347512e-39
1000.0,1.854464706409076e-40,3.575359166114263e-40,7.850380113308722e-40,1.3554449184301782e-39,1.9912927895874224e-39,1.8952336082441068e-39
2000.0,3.787211114367861e-40,7.240554559703601e-40,1.5780875100830555e-39,2.7170013427172746e-39,3.9822778818708986e-39,3.7756881676933296e-39
5000.0,9.733088304102898e-40,1.840261512703304e-39,3.971852232339921e-39,6.812753660740023e-39,9.9546779116109e-39,9.390599315970739e-39
10000.0,1.9877035176258116e-39,3.7267623384903835e-39,7.984238099662323e-39,1.3656225046216236e-38,1.9907817612682753e-38,1.8707970653659404e-38


==> anc/xenonnt_2025_si_wimp.csv <==
mass,sensitivity_-2,sensitivity_-1,sensitivity_0,sensitivity_1,sensitivity_2,upper_limit
10.0,7.0579758614137985e-47,1.4608104890852542e-46,3.164688226055754e-46,5.6045700951682916e-46,8.657455770068168e-46,2.0588022952326372e-46
10.476157527896646,5.345465803125276e-47,1.103361653584286e-46,2.3945191221878595e-46,4.248417282820232e-46,6.5370749714438165e-46,1.5372283960262824e-46
10.974987654930562,4.129552365301122e-47,8.498899294342161e-47,1.8468632533393076e-46,3.2812056679909163e-46,5.0318297753870396e-46,1.177950567090409e-46
11.497569953977358,3.251079348286539e-47,6.670323337980782e-47,1.4508197282963004e-46,2.5799659977134973e-46,3.945066065857686e-46,9.250951234543034e-47
12.045035402587825,2.6058803150378277e-47,5.329532481701866e-47,1.1598122064532291e-46,2.0635812496249385e-46,3.1477849849180534e-46,7.435704499076822e-47
12.618568830660204,2.1246079374977e-47,4.3311974367555415e-47,9.427371845132348e-47,1.6776796786812064e-46,2.5539644733999223e-46,6.108576305786451e-47
13.219411484660286,1.7603365532298989e-47,3.577026089109221e-47,7.784945348095663e-47,1.3852533650345395e-46,2.1053302556808e-46,5.1220731989051195e-47
13.84886371393873,1.4808133536682603e-47,2.999508587194149e-47,6.525528583995876e-47,1.1607398666287667e-46,1.76180473813376e-46,4.377691973566088e-47
14.508287784959396,1.263536462461224e-47,2.551588313829114e-47,5.547588653729549e-47,9.862316232834192e-47,1.4954229853212328e-46,3.80841272622783e-47
15.19911082952934,1.0925799145909057e-47,2.1999976123699947e-47,4.779191817838936e-47,8.490125334949471e-47,1.2863988409664615e-46,3.3678128465095044e-47
15.922827933410924,9.565149374833787e-48,1.920894628371324e-47,4.1686895811431706e-47,7.399344575979302e-47,1.1205445127540574e-46,3.0231714007609e-47
16.68100537200059,8.470295196701745e-48,1.696966306783773e-47,3.678516984918241e-47,6.523327680197516e-47,9.87554438518429e-47,2.7510229752439943e-47
17.47528400007684,7.579991443365852e-48,1.5154787778513736e-47,3.281008210312409e-47,5.812925369627902e-47,8.798487279132768e-47,2.5342417180142233e-47
18.30738280295368,6.848530573068894e-48,1.366948264907364e-47,2.955537270636316e-47,5.231457827962878e-47,7.917837477247128e-47,2.3600976460486056e-47
19.179102616724887,6.241367153107947e-48,1.2442237695988498e-47,2.6865403287233246e-47,4.751228940774847e-47,7.191067038067688e-47,2.218941081830137e-47
20.09233002565047,5.732062230144501e-48,1.1418466108588246e-47,2.4621321525798297e-47,4.3510822226023726e-47,6.585744647339456e-47,2.1033001663480148e-47
21.049041445120206,5.3009624661295647e-48,1.0557423357128176e-47,2.273423259295628e-47,4.015141736034623e-47,6.077600936908569e-47,2.0077395968909536e-47
22.051307399030456,4.9349144781176177e-48,9.831142408383298e-48,2.114261623305053e-47,3.7322759632641693e-47,5.6497349131103465e-47,1.929249531627478e-47
23.101297000831604,4.6237243921781845e-48,9.217936502440744e-48,1.9798690484157783e-47,3.493825886665093e-47,5.289022805079841e-47,1.8656349079880558e-47
24.201282647943824,4.359111639336201e-48,8.700313624307026e-48,1.866394046139089e-47,3.292825970902789e-47,4.984908208117551e-47,1.8151164682781623e-47
25.353644939701116,4.1343203612075365e-48,8.26409632342157e-48,1.7707170622093446e-47,3.1236450280158595e-47,4.728856431465585e-47,1.776250701507481e-47
26.560877829466865,3.94381632655206e-48,7.897741139689657e-48,1.6902999725526744e-47,2.981709392742289e-47,4.513934048239053e-47,1.747866669739558e-47
27.825594022071243,3.783049222326485e-48,7.591809066384713e-48,1.6230690653205592e-47,2.8632881843703477e-47,4.334482828210928e-47,1.7290157831792915e-47
29.15053062825177,3.648265182254478e-48,7.338550926281748e-48,1.567323492303528e-47,2.7653256641105355e-47,4.185865222746997e-47,1.7189315329272647e-47
30.538555088334157,3.536358109349959e-48,7.131580626621348e-48,1.521663192823029e-47,2.6853095051976916e-47,4.064264381280448e-47,1.7169968914256586e-47
31.99267137797385,3.444751092314599e-48,6.965615936284601e-48,1.4849317765398632e-47,2.621166581431934e-47,3.966525930610781e-47,1.7227176137416455e-47
33.516026509388425,3.3713012644879504e-48,6.836271363714415e-48,1.4561709473871258e-47,2.571179933993772e-47,3.8900318788985245e-47,1.7357000653254944e-47
35.11191734215131,3.314222991921298e-48,6.739891382734647e-48,1.434583864969036e-47,2.533922098493414e-47,3.8325993251491727e-47,1.7556324981569355e-47
36.78379771828634,3.272025437472461e-48,6.673414996537785e-48,1.4195054481249952e-47,2.5082011088191933e-47,3.792398383152566e-47,1.7822689224542323e-47
38.53528593710529,3.243461427679199e-48,6.634264693594756e-48,1.410378082605302e-47,2.4930163452258677e-47,3.767885024840972e-47,1.8154148940022703e-47
40.370172585965534,3.2274852197677926e-48,6.620254411386952e-48,1.4067315405680222e-47,2.487522036282046e-47,3.7577455264516856e-47,1.8549146715869434e-47
42.29242874389499,3.2232172799402014e-48,6.629512314859821e-48,1.4081661828046728e-47,2.490996712386724e-47,3.7608499450458977e-47,1.9006393055230718e-47
44.306214575838816,3.2299145799603245e-48,6.660415111994748e-48,1.4143387164651856e-47,2.5028172825617576e-47,3.776212623842948e-47,1.952475304915902e-47
46.4158883361278,3.246945226029061e-48,6.711531339625939e-48,1.4249499372871604e-47,2.5224366956282264e-47,3.802958167417715e-47,2.0103136043688715e-47
48.62601580065353,3.273766473787664e-48,6.781571611278704e-48,1.4397340076170786e-47,2.54936437358589e-47,3.8402916753999037e-47,2.074038615292455e-47
50.9413801481638,3.309908090255077e-48,6.869354296943111e-48,1.4584508189586263e-47,2.583152520082572e-47,3.8874787120082663e-47,2.143521009266464e-47
53.3669923120631,3.3550589248591937e-48,6.974149592632775e-48,1.4809501610314767e-47,2.6235234435506053e-47,3.944066833905059e-47,2.218755382722887e-47
55.90810182512222,3.4090917094700177e-48,7.095795392929522e-48,1.5071928496129034e-47,2.6704122889496223e-47,4.0099603880290204e-47,2.2999232863142684e-47
58.570208180566674,3.4719307582959e-48,7.234228340334305e-48,1.5371612172740654e-47,2.7237920893776315e-47,4.0851217870048576e-47,2.387226166224883e-47
61.35907273413176,3.543535500374829e-48,7.389438922631174e-48,1.5708499716975648e-47,2.783656593739104e-47,4.169544154167636e-47,2.480870605285441e-47
64.28073117284322,3.623893334468133e-48,7.561459968788137e-48,1.6082634028616238e-47,2.8500155304546197e-47,4.2632453103921203e-47,2.58106555220591e-47
67.34150657750821,3.713012688492714e-48,7.750355306904911e-48,1.6494126300351643e-47,2.922889928635827e-47,4.366261873256093e-47,2.688019235057737e-47
70.54802310718645,3.8109161481025055e-48,7.956208392202559e-48,1.6943128407130296e-47,3.002307417571817e-47,4.478643366959887e-47,2.8019357233077074e-47
73.90722033525779,3.917633537636726e-48,8.179110738066373e-48,1.742980480220338e-47,3.0882974362486204e-47,4.600446253991688e-47,2.923011105899431e-47
77.4263682681127,4.03319485377448e-48,8.419150006808322e-48,1.7954303569743559e-47,3.1808862949725984e-47,4.731727811251578e-47,3.0514292570278606e-47
81.11308307896871,4.157622968697036e-48,8.676397640104369e-48,1.851672634583964e-47,3.280092041455225e-47,4.872539784719376e-47,3.187357166557534e-47
84.97534359086447,4.2909260360662505e-48,8.950895932902138e-48,1.9117096883396322e-47,3.3859190943218017e-47,5.022921768251431e-47,3.3309398186789884e-47
89.02150854450387,4.433089550294489e-48,9.242644479804252e-48,1.9755328104065567e-47,3.4983526182851584e-47,5.18289426410722e-47,3.4822946105739877e-47
93.260334688322,4.58406802796744e-48,9.55158595020206e-48,2.0431187553757684e-47,3.6173526274795937e-47,5.352451395706602e-47,3.6415053127222726e-47
97.70099572992255,4.7437763003275246e-48,9.877591178380735e-48,2.1144261258962904e-47,3.742847816925269e-47,5.531553257232766e-47,3.808615584176934e-47
102.35310218990269,4.9120934207487606e-48,1.0220467502588978e-47,2.1893972109442278e-47,3.8747388480449667e-47,5.720130372872194e-47,3.9836309162872956e-47
107.22672220103232,5.0891517135650277e-48,1.0580491426449292e-47,2.268082805863008e-47,4.01311469532455e-47,5.918361395725995e-47,4.1667169483194894e-47
112.33240329780276,5.275383734081186e-48,1.0958493693019094e-47,2.350662524336153e-47,4.158287672584609e-47,6.126716730485314e-47,4.358240842583917e-47
117.6811952434999,5.4712587656649246e-48,1.1355373562959547e-47,2.437331123230516e-47,4.310596358059135e-47,6.345704956431527e-47,4.558596066613199e-47
123.2846739442066,5.677271450433529e-48,1.1772077934572642e-47,2.5282935674396376e-47,4.4703970461271005e-47,6.575862042006761e-47,4.768194805876344e-47
129.1549665014884,5.893943017522785e-48,1.220960367595633e-47,2.623765527798323e-47,4.638064617039061e-47,6.81775267716506e-47,4.987468878141697e-47
135.30477745798075,6.121822562037679e-48,1.2669000059658349e-47,2.7239739006432877e-47,4.81399344529114e-47,7.07197166334127e-47,5.216870693907833e-47
141.74741629268047,6.361488375382457e-48,1.3151371302483427e-47,2.8291573495895863e-47,4.998598347782757e-47,7.339145362212196e-47,5.456874265303247e-47
148.49682622544648,6.613549327521317e-48,1.3657879212990564e-47,2.9395668700685827e-47,5.192315572869331e-47,7.619933204317786e-47,5.707976265983399e-47
155.56761439304722,6.878646301572026e-48,1.418974594910569e-47,3.0554663771523604e-47,5.395603831400045e-47,7.915029258500523e-47,5.970697144689229e-47
162.97508346206433,7.157453680948104e-48,1.474825688810394e-47,3.177133317153629e-47,5.608945370789017e-47,8.225163862973511e-47,6.2455822952807915e-47
170.7352647470692,7.450680889064223e-48,1.5334763611047408e-47,3.3048593034603633e-47,5.832847093130102e-47,8.551105318674138e-47,6.533203286204325e-47
178.8649529057435,7.759073981384357e-48,1.595068700352628e-47,3.438950777012873e-47,6.067841718306471e-47,8.893661645368846e-47,6.834159152516572e-47
187.3817422860385,8.083417289339835e-48,1.6597520474323546e-47,3.5797296917897556e-47,6.314488992981274e-47,9.25368240076978e-47,7.149077753762737e-47
196.30406500402725,8.424535115340074e-48,1.7276833293300786e-47,3.727534225603487e-47,6.573376946285289e-47,9.632060562676378e-47,7.478617201174249e-47
205.65123083486515,8.783293477795022e-48,1.7990274049497383e-47,3.8827195164457603e-47,6.845123192917623e-47,1.0029734473897232e-46,7.823467357855753e-47
215.44346900318843,9.160601904689908e-48,1.8739574230028415e-47,4.04565842454266e-47,7.130376284281054e-47,1.0447689849388662e-46,8.184351415813917e-47
225.7019719633921,9.557415273876086e-48,1.9526551919964802e-47,4.216742320200487e-47,7.4298171081510155e-47,1.0886961844729802e-46,8.562027553913661e-47
236.4489412645407,9.974735697799572e-48,2.035311562288409e-47,4.396381897422673e-47,7.744160337244916e-47,1.1348637184664428e-46,8.95729068104688e-47
247.70763559917117,1.0413614449909943e-47,2.1221268201240802e-47,4.58500801317404e-47,8.074155926904517e-47,1.183385635003452e-46,9.370974269057882e-47
259.5024211399737,1.0875153929490064e-47,2.2133110935127227e-47,4.783072552053166e-47,8.420590661939402e-47,1.2343815820978843e-46,9.803952280201278e-47
271.858824273294,1.1360509661062122e-47,2.3090847697322776e-47,4.991049315997176e-47,8.784289752481297e-47,1.2879770373756316e-46,1.0257141194186107e-46
284.8035868435802,1.1870892323932739e-47,2.409678924180785e-47,5.209434938505058e-47,9.166118478497618e-47,1.3443035428034627e-46,1.0731502140124736e-46
298.364724028334,1.2407569806770086e-47,2.5153357602126437e-47,5.438749822705475e-47,9.56698388237228e-47,1.4034989440863107e-46,1.1228043139019704e-46
312.5715849688235,1.297186928139051e-47,2.626309059509927e-47,5.67953910241785e-47,9.987836508705237e-47,1.4657076342920447e-46,1.1747821462708395e-46
327.4549162877732,1.3565179289177883e-47,2.742864642445728e-47,5.932373625175792e-47,1.0429672190206072e-46,1.5310808011926088e-46,1.2291946115543483e-46
343.0469286314919,1.4188951832721187e-47,2.865280837789631e-47,6.197850955966306e-47,1.0893533878233704e-46,1.5997766777337996e-46,1.2861580445406931e-46
359.38136638046257,1.4844704464400583e-47,2.993848960997588e-47,6.476596400221771e-47,1.1380513516213583e-46,1.6719607949668134e-46,1.3457944891054326e-46
376.4935806792472,1.5534022362694398e-47,3.1288738002023877e-47,6.769264044359832e-47,1.1891753953782418e-46,1.7478062366843471e-46,1.4082319873148591e-46
394.4206059437656,1.6258560386001863e-47,3.2706741088948467e-47,7.076537811901471e-47,1.2428450899112036e-46,1.8274938949136093e-46,1.4736048836774158e-46
413.20124001153386,1.702004509272807e-47,3.419583104139808e-47,7.399132532927686e-47,1.2991854906450232e-46,1.911212725316533e-46,1.5420541453655286e-46
432.87612810830615,1.7820276715251695e-47,3.575948969025689e-47,7.73779502432118e-47,1.3583273395418292e-46,1.9991600014413477e-46,1.61372769927569e-46
453.4878508128582,1.8661131074243643e-47,3.740135357879729e-47,8.093305177933918e-47,1.4204072698141742e-46,2.091541566658745e-46,1.6887807868448122e-46
475.0810162102798,1.95445614185765e-47,3.912521902612138e-47,8.466477053463397e-47,1.4855680129717394e-46,2.1885720824931742e-46,1.7673763375908757e-46
497.7023564332114,2.0472600174779515e-47,4.0935047183686845e-47,8.858159972470103e-47,1.5539586076974455e-46,2.2904752719368064e-46,1.8496853624037983e-46
521.4008287999684,2.1447360588668691e-47,4.2834969064745136e-47,9.269239609569496e-47,1.6257346099852699e-46,2.397484156198373e-46,1.935887367666264e-46
546.2277217684342,2.2471038240387764e-47,4.482929052449294e-47,9.700639076426566e-47,1.7010583039069136e-46,2.5098412832014126e-46,2.026170791348806e-46
572.236765935022,2.354591241268429e-47,4.692249716655142e-47,1.01533199937509e-46,1.78009891230646e-46,2.6277989460010483e-46,2.120733462288326e-46
599.4842503189408,2.467434729075579e-47,4.911925914909554e-47,1.062828354603074e-46,1.8630328066463795e-46,2.7516193891357654e-46,2.219783083926116e-46
628.029144183426,2.5858792970508004e-47,5.142443586158219e-47,1.112657151326149e-46,1.950043715151496e-46,2.8815750007729382e-46,2.3235377438556784e-46
657.9332246575682,2.710178625053482e-47,5.384308044050564e-47,1.1649267273433105e-46,2.0413229283164994e-46,3.0179484883471424e-46,2.4322264506089882e-46
689.2612104349695,2.840595118156523e-47,5.638044408998054e-47,1.2197496769009544e-46,2.137069500753696e-46,3.1610330352188496e-46,2.546089699188916e-46
722.0809018385471,2.9773999345563344e-47,5.904198017028494e-47,1.2772429430087335e-46,2.23749044827008e-46,3.3111324357103268e-46,2.6653800669443494e-46
756.463327554629,3.1208729835115584e-47,6.183334801461831e-47,1.3375279046363767e-46,2.342800938966873e-46,3.4685612057029403e-46,2.7903628414758873e-46
792.4828983539177,3.2713028902156153e-47,6.476041643151019e-47,1.4007304579452863e-46,2.4532244770576197e-46,3.633644665798674e-46,2.9213166823575903e-46
830.2175681319752,3.4289869243586397e-47,6.7829266847233905e-47,1.4669810906487706e-46,2.568993077995549e-46,3.8067189938689995e-46,3.058534318560744e-46
869.7490026177834,3.5942308889830387e-47,7.104619603964762e-47,1.536414948533609e-46,2.6903474334006063e-46,3.988131243636911e-46,3.202323283580489e-46
911.1627561154896,3.767348966095521e-47,7.44177184116497e-47,1.6091718931116075e-46,2.8175370641610193e-46,4.178239325755197e-46,3.353006690375326e-46
954.5484566618348,3.948663515361553e-47,7.795056774940381e-47,1.6853965493065495e-46,2.950820459978532e-46,4.377411947667629e-46,3.5109240483570744e-46
1000.0,4.138504822083804e-47,8.165169840722245e-47,1.765238342016546e-46,3.0904652035049633e-46,4.58602850836545e-46,3.676432124797436e-46
2000.0,8.331521001721015e-47,1.629894781284915e-46,3.518291315268385e-46,6.155333769251592e-46,9.177506410581529e-46,7.303356640189431e-46
5000.0,2.101033113669643e-46,4.064385653090731e-46,8.75561914055235e-46,1.5304148659946232e-45,2.2961787716459817e-45,1.8096055877089047e-45
10000.0,4.229740513637041e-46,8.113145340912941e-46,1.745079859686961e-45,3.0481541403338396e-45,4.595086000486546e-45,3.5948426453938424e-45

